On the photospheric abundances of the B-type fast rotator Regulus

A spectroscopic study of Regulus (late B-type rapidly-rotating star) was conducted with an aim of investigating its photospheric chemical abundances (especially for light elements), which has barely been challenged so far because of the considerable difficulty of abundance determination for such a very fast rotator (>~300 km/s). The atmospheric parameters were determined to be T_eff = 12345K (effective temperature) and log g = 3.58 (surface gravity) based on the spectral energy distribution, while the microturbulence was estimated as v_t = 0.5 km/s. The abundances of 14 elements (He, C, N, O, Ne, Mg, Si, S, Ca, Ti, Cr, Mn, Fe, and Ni) were derived by applying the spectrum-fitting technique, where the non-LTE effect was taken into account for lighter elements from He to Ca. The resulting relative-to-the-Sun abundances ([X/H]) revealed a remarkable trend that, while most elements indicate near-solar abundances (within +/-<~0.3dex), only C shows a marked deficiency ([C/H]~ -1.4) which is hard to explain. For example, a simple scenario of C underabundance caused by mixing of CN-cycled product (e.g., due to rapid rotation or binary mass transfer) is unlikely because any N enrichment is not observed. This problem remains yet to be further investigated.

==> anc/ReadMe.txt <==
================================================================================
Keywords: stars: abundances -- stars: atmospheres -- stars: early-type -- 
stars: individual (Regulus) -- stars: rotation 

Abstract:

These files are the online materials (electronic data tables) accompanied by 
the paper "On the photospheric abundances of the B-type fast rotator Regulus
(Y. Takeda)", which present the data for microturbulence determination, 
the equivalent widths and non-LTE corrections for the lines of non-LTE-treated  
9 elements, and the final results of region-by-region abundances of 14 elements. 

File Summary:
--------------------------------------------------------------------------
FileName   Explanations
--------------------------------------------------------------------------
ReadMe.txt       ... ...  This file
vtdeterm.dat    Region-by-region [M/H]-vt relations for vt determination     
nltelines.dat   Atomic data, strengths,and NLTE corrections for the lines of 9 elements  
reg_abund.dat   Region-by-region abundances (along with their means) for 14 elements
--------------------------------------------------------------------------

Description: "vtdeterm.dat"
--------------------------------------------------------------------------
Metallicity ([M/H]) results based on the spectrum-fitting analysis, which were 
derived for each spectral region by assuming seven microturbulence (vt) values 
(0.0, 0.5, 1.0, 1.5, 2.0, 2.5, and 3.0 km/s), are presented in this file. 
The results are divided into three groups according to the values of [M/H]: 
(1) high-[M/H] group (discarded), (2) mid-[M/H] group (adopted), and
(3) low-[M/H] group (discarded) (cf. Fig. 3a in the main paper). Since the 
data of the second mid-[M/H] group were used for vt determination, the values of 
mean <[M/H]> and standard deviation (sigma) are also given at the end of this section.
--------------------------------------------------------------------------

Byte-by-byte Description: "vtdeterm.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1-  8  A8    ---     region   code of the region where spectral fitting was done^[$] 
  11- 18  F8.3  dex    [M/H]0.0  Metallicity result for vt = 0.0 km/s 
  19- 26  F8.3  dex    [M/H]0.5  Metallicity result for vt = 0.5 km/s 
  27- 34  F8.3  dex    [M/H]1.0  Metallicity result for vt = 1.0 km/s 
  35- 42  F8.3  dex    [M/H]1.5  Metallicity result for vt = 1.5 km/s 
  43- 50  F8.3  dex    [M/H]2.0  Metallicity result for vt = 2.0 km/s 
  51- 58  F8.3  dex    [M/H]2.5  Metallicity result for vt = 2.5 km/s 
  59- 66  F8.3  dex    [M/H]3.0  Metallicity result for vt = 3.0 km/s 
-----------------------------------------------------------------------------
^[$} c????w** means that the center and the width of the region is ???? A  and ** A,
respectively. For example, c4400w30 is from 4385 A to 4415 A [4400-30/2,4400+30/2].


Description: "nltelines.dat"
--------------------------------------------------------------------------
This file consists of 9 sections corresponding to each of the 9 comparatively
lighter (Z <= 20) elements analyzed in non-LTE (He, C, N, O, Ne, Mg, Si, S, and Ca).
In the header (beginning with "<<") of each section, atomic number (Z), 
region code, number of lines (nline), LTE abundance derived from spectrum fitting 
analysis (abfit(L)), EW-weighted mean non-LTE correction (<Delta>)), and final 
non-LTE-corrected abundance (abfinal)^[%] (see below) are given. 
Following the header, the results for each individual spectral line are 
presented line by line, which contain region code, number of components, 
species code, wavelength, lower excitation potential, oscillator strength, 
damping parameters, equivalent width, microturbulence, LTE abundance,
NLTE abundance, and NLTE correction.
Note^[%]: If '*' is appended to the value of abfinal, abfinal=abfit(L) is 
assumed because <Delta> could not be determined. 
--------------------------------------------------------------------------


Byte-by-byte Description: "nltelines.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1-  8  A8    ---     region   region code (####%%%% means from #### A to %%%% A)
  11- 12  I2    ---     nadd^[$] number of multiplet components additionally included  
  15- 19  I6    ---      scode   species code (e.g., 8.00 for O I, 16.01 for S II)
  21- 29  F9.3   A      lambda   line wavelength       
  31- 36  F6.3   eV     chi_low  lower excitation potential
  38- 44  F7.3  dex     loggf    logarithmic gf value       
  46- 51  f6.2  dex     gammar   radiation damping constant
  53- 58  F6.2  dex     gammas   Stark effect damping constant
  60- 65  F6.2  dex     gammaw   van der Waals effect damping constant 
  67- 72  F6.1  mA       EW      equivalent width (theoretically evaluated from abfit(L)) 
  74- 78  F5.2  km/s     vt      microturbulence 
  80- 86  F7.3  dex      A(L)    LTE abundance
  88- 94  F7.3  dex      A(N)    NLTE abudance^[*]
  96-102  F7.3  dex     Delta    Non-LTE correction (= A(N)-A(L))^[*]
-----------------------------------------------------------------------------
^[$] If this parameter is greater than 0, [nadd] lines (containing lambda and loggf
of the component lines of the same multiplet to be included in evaluating EW) are 
additionally appended.
^[*] If non-LTE abundance could not be obtained (e.g., the relevant radiative transition  
is not included in the model atom), a  dummy value of -9.999 is tentatively assigned.



Description: "reg_abund.dat"
--------------------------------------------------------------------------
This file consists of 14 sections corresponding to each of the 14 elements 
(He, C, N, O, Ne, Mg, Si, S, Ca, Ti, Cr, Mn, Fe, and Ni). 
In each section, LTE abundance derived from the spectrum fitting), mean NLTE 
correction (if available), and the final (NLTE) abundance are given for each of 
the relevant regions. At the end of the section, the mean (NLTE) abundance
averaged over the regions along with the standard deviation are also appended.  
--------------------------------------------------------------------------


Byte-by-byte Description: "reg_abund.dat"
--------------------------------------------------------------------------------
   Bytes Format Units  Label       Explanations
--------------------------------------------------------------------------------
   1-  2   I2   ---    Z         atomic number
   5-  6   A2   ---   elem       element
  10- 17   A8   ---  region      region code (####%%%% means from #### A to %%%% A)
  22- 27  F6.3  dex  abfit(L)    LTE abundance derived from spectrum fitting
  30- 35  F6.3  dex  <Delta>     mean NLTE correction (zero assumed for Ti,Cr,Mn,Fe,Ni)
  38- 43  F6.3  dex  abfinal^{*} final NLTE abundance (but LTE for Ti,Cr,Mn,Fe,Ni) 
--------------------------------------------------------------------------------
^{*}At the end of the section, the mean value averaged over the regions along with
the standard deviation (parenthesized value) are also given.


==> anc/nltelines.dat <==
---------------------------------------------------- He ----------------------------------------------
<< Z = 02  region= 38103830  nline= 1  abfit(L)= 11.158  <Delta> = -0.039  abfinal = 11.119  >>
38103830   4   2.00  3819.603 20.964  -1.794   8.18  -3.07  -6.94  287.6  0.50  11.158  11.119  -0.039
                     3819.603         -1.044
                     3819.613         -1.794
                     3819.614         -1.314
                     3819.758         -1.664
<< Z = 02  region= 39904030  nline= 3  abfit(L)= 11.069  <Delta> = -0.040  abfinal = 11.029  >>
39904030   0   2.00  4009.258 21.218  -1.473   8.14  -3.77  -6.83   71.6  0.50  11.069  11.038  -0.031
39904030   0   2.00  4023.973 21.218  -2.578   8.14  -3.81  -6.85   17.0  0.50  11.070  11.057  -0.013
39904030   5   2.00  4026.185 20.964  -2.620   8.14  -3.16  -7.07  426.4  0.50  11.069  11.026  -0.043
                     4026.187         -1.450
                     4026.187         -0.700
                     4026.198         -1.450
                     4026.199         -0.970
                     4026.358         -1.320
<< Z = 02  region= 41154150  nline= 2  abfit(L)= 11.164  <Delta> = -0.048  abfinal = 11.116  >>
41154150   2   2.00  4120.811 20.964  -1.743   8.12  -3.66  -7.11   74.9  0.50  11.165  11.125  -0.040
                     4120.824         -1.963
                     4120.991         -2.433
41154150   0   2.00  4143.761 21.218  -1.195   8.11  -4.11  -6.94   83.9  0.50  11.164  11.108  -0.056
<< Z = 02  region= 43754410  nline= 1  abfit(L)= 10.992  <Delta> = -0.046  abfinal = 10.946  >>
43754410   0   2.00  4387.929 21.218  -0.883   8.06  -3.08  -7.07  151.0  0.50  10.993  10.947  -0.046
<< Z = 02  region= 44104450  nline= 1  abfit(L)= 11.189  <Delta> = -0.039  abfinal = 11.150  >>
44104450   0   2.00  4437.551 21.218  -2.034   8.05  -3.50  -7.09   28.2  0.50  11.189  11.150  -0.039
<< Z = 02  region= 44554495  nline= 1  abfit(L)= 10.959  <Delta> = -0.090  abfinal = 10.869  >>
44554495   5   2.00  4471.469 20.964  -2.198   8.05  -3.69  -7.22  299.5  0.50  10.960  10.870  -0.090
                     4471.473         -1.028
                     4471.473         -0.278
                     4471.485         -1.028
                     4471.488         -0.548
                     4471.682         -0.898
<< Z = 02  region= 46954725  nline= 1  abfit(L)= 10.797  <Delta> = -0.066  abfinal = 10.731  >>
46954725   2   2.00  4713.139 20.964  -1.233   8.00  -4.13  -7.28   62.1  0.50  10.798  10.732  -0.066
                     4713.156         -1.453
                     4713.376         -1.923
<< Z = 02  region= 49004940  nline= 1  abfit(L)= 11.168  <Delta> = -0.126  abfinal = 11.042  >>
49004940   0   2.00  4921.931 21.218  -0.435   7.96  -3.60  -7.22  144.7  0.50  11.169  11.043  -0.126
<< Z = 02  region= 49905025  nline= 1  abfit(L)= 10.592  <Delta> = -0.101  abfinal = 10.491  >>
49905025   0   2.00  5015.678 20.616  -0.820   7.95  -4.30  -7.42   50.9  0.50  10.591  10.490  -0.101
<< Z = 02  region= 58655900  nline= 1  abfit(L)= 11.332  <Delta> = -0.516  abfinal = 10.816  >>
58655900   4   2.00  5875.614 20.964  -0.341   7.81  -4.72  -7.42  231.9  0.50  11.332  10.816  -0.516
                     5875.615          0.409
                     5875.625         -0.341
                     5875.640          0.139
                     5875.966         -0.211
<< Z = 02  region= 66606700  nline= 1  abfit(L)= 11.235  <Delta> = -0.474  abfinal = 10.761  >>
66606700   0   2.00  6678.154 21.218   0.329   7.70  -4.53  -7.42   96.4  0.50  11.235  10.761  -0.474
---------------------------------------------------- C  ----------------------------------------------
<< Z = 06  region= 13151340  nline= 3  abfit(L)=  7.452  <Delta> =  0.081  abfinal =  7.533  >>
13151340   5   6.00  1328.834  0.000  -1.236   9.10  -5.88  -7.51  269.7  0.50   7.455   7.988   0.533
                     1329.085         -1.231
                     1329.100         -1.147
                     1329.123         -1.355
                     1329.578         -0.662
                     1329.600         -1.136
13151340   3   6.01  1323.862  9.290  -1.284   9.02  -7.04  -8.01  187.7  0.50   7.455   7.477   0.022
                     1323.906         -0.337
                     1323.951         -0.144
                     1323.995         -1.288
13151340   2   6.01  1334.532  0.000  -0.589   8.60  -7.01  -8.05 1358.3  0.50   7.452   7.452   0.000
                     1335.663         -1.293
                     1335.708         -0.335
<< Z = 06  region= 15551570  nline= 1  abfit(L)=  6.428  <Delta> =  0.655  abfinal =  7.083  >>
15551570   5   6.00  1560.310  0.000  -1.145   8.96  -6.47  -7.70  226.5  0.50   6.428   7.083   0.655
                     1560.683         -0.793
                     1560.708         -1.271
                     1561.341         -1.271
                     1561.367         -2.448
                     1561.438         -0.522
<< Z = 06  region= 16501665  nline= 1  abfit(L)=  6.099  <Delta> =  0.879  abfinal =  6.978  >>
16501665   5   6.00  1656.266  0.002  -0.746   8.91  -6.61  -7.74  292.2  0.50   6.100   6.979   0.879
                     1656.928         -0.844
                     1657.008         -0.271
                     1657.380         -0.971
                     1657.907         -0.845
                     1658.122         -0.748
---------------------------------------------------- N  ----------------------------------------------
<< Z = 07  region= 12351270  nline= 1  abfit(L)=  7.539  <Delta> =  0.260  abfinal =  7.799  >>
12351270   3   7.00  1243.171  2.384  -1.511   9.16  -6.01  -7.55  174.6  0.50   7.539   7.799   0.260
                     1243.179         -0.349
                     1243.306         -0.541
                     1243.313         -1.484
<< Z = 07  region= 14801500  nline= 1  abfit(L)=  7.782  <Delta> =  0.377  abfinal =  8.159  >>
14801500   2   7.00  1492.625  2.384  -0.381   9.00  -6.63  -7.75  290.0  0.50   7.779   8.156   0.377
                     1492.820         -1.360
                     1494.675         -0.634
---------------------------------------------------- O  ----------------------------------------------
<< Z = 08  region= 53055340  nline= 2  abfit(L)=  8.948  <Delta> = -0.091  abfinal =  8.857  >>
53055340   2   8.00  5329.096 10.740  -1.938   7.55  -3.43  -7.07   12.6  0.50   8.947   8.860  -0.087
                     5329.099         -1.586
                     5329.107         -1.695
53055340   3   8.00  5329.681 10.741  -1.473   7.54  -3.43  -7.07   44.3  0.50   8.948   8.856  -0.092
                     5329.690         -1.268
                     5330.735         -1.570
                     5330.741         -0.983
<< Z = 08  region= 61356165  nline= 3  abfit(L)=  8.875  <Delta> = -0.180  abfinal =  8.695  >>
61356165   2   8.00  6155.961 10.740  -1.363   7.60  -3.96  -6.86   26.1  0.50   8.875   8.719  -0.156
                     6155.971         -1.011
                     6155.989         -1.120
61356165   2   8.00  6156.737 10.741  -1.487   7.61  -3.96  -6.86   37.2  0.50   8.874   8.698  -0.176
                     6156.755         -0.898
                     6156.778         -0.694
61356165   2   8.00  6158.149 10.741  -1.841   7.62  -3.96  -6.86   45.3  0.50   8.875   8.679  -0.196
                     6158.172         -0.995
                     6158.187         -0.409
<< Z = 08  region= 77507790  nline= 3  abfit(L)= 10.157  <Delta> = -1.352  abfinal =  8.805  >>
77507790   0   8.00  7771.944  9.146   0.369   7.52  -5.55  -7.47  191.7  0.50  10.156   8.760  -1.396
77507790   0   8.00  7774.166  9.146   0.223   7.52  -5.55  -7.47  178.5  0.50  10.156   8.793  -1.363
77507790   0   8.00  7775.388  9.146   0.002   7.52  -5.55  -7.47  161.2  0.50  10.155   8.868  -1.287
<< Z = 08  region= 92509290  nline= 3  abfit(L)=  9.904  <Delta> = -0.921  abfinal =  8.983  >>
92509290   2   8.00  9260.806 10.740  -0.241   7.87  -4.95  -7.43  186.0  0.50   9.904   9.019  -0.885
                     9260.848          0.110
                     9260.936          0.002
92509290   2   8.00  9262.582 10.741  -0.368   7.88  -4.95  -7.43  224.3  0.50   9.903   8.954  -0.949
                     9262.670          0.224
                     9262.776          0.427
92509290   2   8.00  9265.826 10.741  -0.718   7.90  -4.95  -7.43  232.1  0.50   9.903   8.980  -0.923
                     9265.932          0.125
                     9266.006          0.712
---------------------------------------------------- Ne ----------------------------------------------
<< Z = 10  region= 61356165  nline= 2  abfit(L)=  8.532  <Delta> = -0.242  abfinal =  8.290  >>
61356165   0  10.00  6143.063 16.619  -0.098   7.77  -6.33  -7.65   22.0  0.50   8.531   8.253  -0.278
61356165   0  10.00  6163.594 16.716  -0.603   7.77  -6.30  -7.64   11.4  0.50   8.534   8.362  -0.172
<< Z = 10  region= 63956420  nline= 1  abfit(L)=  8.614  <Delta> = -0.392  abfinal =  8.222  >>
63956420   0  10.00  6402.248 16.619   0.345   7.73  -6.36  -7.66   34.1  0.50   8.614   8.222  -0.392
---------------------------------------------------- Mg ----------------------------------------------
<< Z = 12  region= 43754410  nline= 2  abfit(L)=  7.200  <Delta> =  0.024  abfinal =  7.224  >>
43754410   0  12.01  4384.637  9.996  -0.790   8.06  -4.07  -7.32   23.7  0.50   7.202   7.225   0.023
43754410   1  12.01  4390.514  9.999  -1.490   8.06  -4.07  -7.32   38.6  0.50   7.200   7.224   0.024
                     4390.572         -0.530
<< Z = 12  region= 44104450  nline= 3  abfit(L)=  7.437  <Delta> =  0.024  abfinal =  7.461  >>
44104450   0  12.01  4427.994  9.996  -1.210   8.05  -4.40  -7.32   16.7  0.50   7.439   7.463   0.024
44104450   0  12.01  4433.988  9.999  -0.910   8.05  -4.40  -7.32   27.4  0.50   7.438   7.463   0.025
44104450   1  12.01  4436.491 11.569  -0.890   8.05  -3.23  -6.90   14.2  0.50   7.436   7.460   0.024
                     4436.593         -1.040
<< Z = 12  region= 44554495  nline= 1  abfit(L)=  7.785  <Delta> = -0.210  abfinal =  7.575  >>
44554495   2  12.01  4481.126  8.864   0.740   8.04  -4.99  -7.47  293.2  0.50   7.784   7.574  -0.210
                     4481.150         -0.560
                     4481.325          0.590
<< Z = 12  region= 52455285  nline= 1  abfit(L)=  7.382  <Delta> =  0.027  abfinal =  7.409  >>
52455285   1  12.01  5264.220 11.569  -0.380   7.90  -3.17  -7.08   29.9  0.50   7.383   7.410   0.027
                     5264.364         -0.530
<< Z = 12  region= 53905415  nline= 1  abfit(L)=  7.192  <Delta> =  0.025  abfinal =  7.217  >>
53905415   1  12.01  5401.521 11.630  -0.450   7.88  -3.77  -7.08   18.6  0.50   7.191   7.216   0.025
                     5401.556         -0.340
---------------------------------------------------- Si ----------------------------------------------
<< Z = 14  region= 12351270  nline= 2  abfit(L)=  6.446  <Delta> =  0.143  abfinal =  6.589  >>
12351270   2  14.01  1246.740  5.309  -0.236   9.57  -6.23  -7.75  199.5  0.50   6.445   6.571   0.126
                     1248.426          0.066
                     1251.164          0.240
12351270   2  14.01  1260.422  0.000   0.462   9.56  -5.75  -7.79 2150.3  0.50   6.446   6.591   0.145
                     1264.738          0.710
                     1265.002         -0.273
<< Z = 14  region= 14801500  nline= 2  abfit(L)=  7.599  <Delta> =  0.092  abfinal =  7.691  >>
14801500   2  14.01  1484.869  6.857  -1.185   7.85  -3.86  -7.11  151.4  0.50   7.599   7.691   0.092
                     1485.218         -2.328
                     1485.220         -1.028
14801500   1  14.01  1485.031  9.505   0.076  11.81  -6.25  -7.71  775.5  0.50   7.599  -9.999  -9.999
                     1485.503          0.384
<< Z = 14  region= 38403875  nline= 3  abfit(L)=  7.506  <Delta> =  0.089  abfinal =  7.595  >>
38403875   0  14.01  3853.664  6.858  -1.330   8.08  -5.68  -7.69   78.2  0.50   7.506   7.648   0.142
38403875   0  14.01  3856.017  6.859  -0.370   8.08  -5.68  -7.69  117.6  0.50   7.506   7.558   0.052
38403875   0  14.01  3862.595  6.858  -0.810   8.08  -5.68  -7.69   99.4  0.50   7.506   7.598   0.092
<< Z = 14  region= 41154150  nline= 2  abfit(L)=  7.304  <Delta> =  0.091  abfinal =  7.395  >>
41154150   0  14.01  4128.054  9.837   0.410   9.60  -5.54  -7.58  107.1  0.50   7.304   7.400   0.096
41154150   1  14.01  4130.872  9.839  -0.824   9.59  -5.54  -7.58  117.4  0.50   7.304   7.391   0.087
                     4130.894          0.530
<< Z = 14  region= 46104650  nline= 1  abfit(L)=  6.815  <Delta> =  0.147  abfinal =  6.962  >>
46104650   1  14.01  4621.418 12.525  -0.540   8.93  -3.86  -7.11    8.0  0.50   6.816   6.963   0.147
                     4621.722         -0.380
<< Z = 14  region= 50255065  nline= 2  abfit(L)=  7.347  <Delta> =  0.093  abfinal =  7.440  >>
50255065   0  14.01  5041.024 10.066   0.150   8.95  -5.17  -7.57   71.7  0.50   7.348   7.446   0.098
50255065   1  14.01  5055.984 10.074   0.530   8.95  -5.17  -7.57  137.3  0.50   7.348   7.439   0.091
                     5056.316         -0.359
<< Z = 14  region= 51605205  nline= 4  abfit(L)=  7.466  <Delta> =  0.156  abfinal =  7.622  >>
51605205   0  14.01  5185.232 16.349   0.532   8.48  -5.40  -7.59    3.6  0.50   7.470  -9.999  -9.999
51605205   1  14.01  5185.520 12.839  -0.295   8.57  -2.82  -7.13   24.2  0.50   7.465   7.621   0.156
                     5185.555         -0.408
51605205   0  14.01  5192.860 16.365   0.670   8.48  -5.40  -7.59    4.6  0.50   7.463  -9.999  -9.999
51605205   1  14.01  5202.664 16.349   0.890   8.46  -5.40  -7.59   11.5  0.50   7.466  -9.999  -9.999
                     5202.681          0.871
<< Z = 14  region= 54605480  nline= 3  abfit(L)=  7.431  <Delta> =  0.183  abfinal =  7.614  >>
54605480   0  14.01  5462.145 12.877  -1.107   7.98  -4.04  -7.12    2.0  0.50   7.436   7.604   0.168
54605480   1  14.01  5466.461 12.525  -0.311   8.95  -4.20  -7.23   30.0  0.50   7.431   7.616   0.185
                     5466.894         -0.156
54605480   0  14.01  5469.451 12.880  -0.853   7.98  -4.06  -7.12    3.4  0.50   7.426   7.598   0.172
<< Z = 14  region= 63356380  nline= 2  abfit(L)=  7.839  <Delta> = -0.084  abfinal =  7.755  >>
63356380   0  14.01  6347.109  8.121   0.170   9.08  -5.68  -7.69  169.5  0.50   7.838   7.759  -0.079
63356380   0  14.01  6371.371  8.121  -0.040   9.08  -5.68  -7.69  144.0  0.50   7.839   7.750  -0.089
---------------------------------------------------- S  ----------------------------------------------
<< Z = 16  region= 12351270  nline= 1  abfit(L)=  6.562  <Delta> =  0.006  abfinal =  6.568  >>
12351270   2  16.01  1250.584  0.000  -1.670   7.71  -6.48  -7.94  208.9  0.50   6.561   6.567   0.006
                     1253.811         -1.400
                     1259.519         -1.320
<< Z = 16  region= 41504185  nline= 5  abfit(L)=  6.883  <Delta> = -0.058  abfinal =  6.825  >>
41504185   0  16.01  4153.068 15.899   0.395   8.52  -5.28  -7.56    7.3  0.50   6.882   6.825  -0.057
41504185   0  16.01  4162.665 15.944   0.830   8.62  -5.27  -7.55   13.5  0.50   6.885   6.804  -0.081
41504185   0  16.01  4168.384 15.867  -0.160   8.63  -5.29  -7.56    2.7  0.50   6.878   6.839  -0.039
41504185   0  16.01  4174.265 17.398   0.760   8.11  -4.84  -7.42    5.4  0.50   6.885   6.864  -0.021
41504185   0  16.01  4189.681 15.899  -0.040   8.54  -5.29  -7.56    3.3  0.50   6.878   6.836  -0.042
<< Z = 16  region= 46954725  nline= 1  abfit(L)=  7.412  <Delta> = -0.072  abfinal =  7.340  >>
46954725   0  16.01  4716.271 13.617  -0.319   8.88  -5.79  -7.72   15.0  0.50   7.410   7.338  -0.072
<< Z = 16  region= 49004940  nline= 5  abfit(L)=  7.759  <Delta> = -0.100  abfinal =  7.659  >>
49004940   0  16.01  4917.198 14.003  -0.400   8.76  -5.74  -7.71   15.6  0.50   7.760   7.634  -0.126
49004940   0  16.01  4918.020 13.677  -0.740   7.96  -5.79  -7.72   11.7  0.50   7.761   7.748  -0.013
49004940   0  16.01  4924.110 13.617  -0.059   8.86  -5.80  -7.73   27.1  0.50   7.760   7.636  -0.124
49004940   0  16.01  4925.343 13.584  -0.235   8.86  -5.81  -7.73   22.9  0.50   7.759   7.648  -0.111
49004940   0  16.01  4942.473 13.584  -0.591   8.87  -5.81  -7.73   15.2  0.50   7.758   7.677  -0.081
<< Z = 16  region= 49905025  nline= 3  abfit(L)=  6.753  <Delta> = -0.064  abfinal =  6.689  >>
49905025   0  16.01  4991.969 13.617  -0.246   8.85  -5.81  -7.73    5.2  0.50   6.750   6.700  -0.050
49905025   0  16.01  5009.567 13.617  -0.094   8.86  -5.81  -7.73    6.8  0.50   6.757   6.701  -0.056
49905025   0  16.01  5014.042 14.068   0.030   8.75  -5.74  -7.71    6.1  0.50   6.751   6.667  -0.084
<< Z = 16  region= 50255065  nline= 2  abfit(L)=  7.003  <Delta> = -0.087  abfinal =  6.916  >>
50255065   0  16.01  5032.434 13.672   0.282   8.85  -5.80  -7.73   16.4  0.50   7.005   6.915  -0.090
50255065   0  16.01  5047.277 14.068  -0.620   8.76  -5.74  -7.71    2.9  0.50   7.009   6.940  -0.069
<< Z = 16  region= 52055245  nline= 2  abfit(L)=  6.822  <Delta> = -0.077  abfinal =  6.745  >>
52055245   0  16.01  5212.267 15.068   0.658   9.17  -5.58  -7.66    9.0  0.50   6.823   6.746  -0.077
52055245   0  16.01  5212.620 15.068   0.658   9.19  -5.58  -7.66    9.0  0.50   6.823   6.746  -0.077
<< Z = 16  region= 53055340  nline= 2  abfit(L)=  7.658  <Delta> = -0.147  abfinal =  7.511  >>
53055340   0  16.01  5320.723 15.068   0.535   9.09  -5.59  -7.66   21.2  0.50   7.660   7.523  -0.137
53055340   0  16.01  5345.712 15.068   0.503   9.12  -5.60  -7.66   20.3  0.50   7.659   7.501  -0.158
<< Z = 16  region= 54155450  nline= 3  abfit(L)=  6.608  <Delta> = -0.069  abfinal =  6.539  >>
54155450   0  16.01  5428.655 13.584  -0.012   8.88  -5.84  -7.74    4.9  0.50   6.606   6.554  -0.052
54155450   0  16.01  5432.797 13.617   0.311   8.87  -5.84  -7.74    8.3  0.50   6.607   6.541  -0.066
54155450   0  16.01  5453.855 13.672   0.557   8.85  -5.83  -7.74   11.6  0.50   6.608   6.529  -0.079
---------------------------------------------------- Ca ----------------------------------------------
<< Z = 20  region= 39153950  nline= 1  abfit(L)=  6.605  <Delta> =  0.323  abfinal =  6.928  >>
39153950   4  20.01  3933.655  0.000  -2.623   8.21  -5.73  -7.76  205.9  0.50   6.604   6.927   0.323
                     3933.659         -1.576
                     3933.660         -2.765
                     3933.661         -2.084
                     3933.664          0.092


==> anc/reg_abund.dat <==
 2  He   38103830    11.158  -0.039  11.119
 2  He   39904030    11.069  -0.040  11.029
 2  He   41154150    11.164  -0.048  11.116
 2  He   43754410    10.992  -0.046  10.946
 2  He   44104450    11.189  -0.039  11.150
 2  He   44554495    10.959  -0.090  10.869
 2  He   46954725    10.797  -0.066  10.731
 2  He   49004940    11.168  -0.126  11.042
 2  He   49905025    10.592  -0.101  10.491
 2  He   58655900    11.332  -0.516  10.816
 2  He   66606700    11.235  -0.474  10.761
                                   ...........
                                     10.915
                                    ( 0.195 )
----------------------------------------------
 6  C    13151340     7.452   0.081   7.533
 6  C    15551570     6.428   0.655   7.083
 6  C    16501665     6.099   0.879   6.978
                                   ...........
                                      7.198
                                    ( 0.241 )
----------------------------------------------
 7  N    12351270     7.539   0.260   7.799
 7  N    14801500     7.782   0.377   8.159
                                   ...........
                                      7.979
                                    ( 0.180 )
----------------------------------------------
 8  O    53055340     8.948  -0.091   8.857
 8  O    61356165     8.875  -0.180   8.695
 8  O    77507790    10.157  -1.352   8.805
 8  O    92509290     9.904  -0.921   8.983
                                   ...........
                                      8.835
                                    ( 0.104 )
----------------------------------------------
10  Ne   61356165     8.532  -0.242   8.290
10  Ne   63956420     8.614  -0.392   8.222
                                   ...........
                                      8.256
                                    ( 0.034 )
----------------------------------------------
12  Mg   43754410     7.200   0.024   7.224
12  Mg   44104450     7.437   0.024   7.461
12  Mg   44554495     7.785  -0.210   7.575
12  Mg   52455285     7.382   0.027   7.409
12  Mg   53905415     7.192   0.025   7.217
                                   ...........
                                      7.377
                                    ( 0.139 )
----------------------------------------------
14  Si   12351270     6.446   0.143   6.589
14  Si   14801500     7.599   0.092   7.691
14  Si   38403875     7.506   0.089   7.595
14  Si   41154150     7.304   0.091   7.395
14  Si   46104650     6.815   0.147   6.962
14  Si   50255065     7.347   0.093   7.440
14  Si   51605205     7.466   0.156   7.622
14  Si   54605480     7.431   0.183   7.614
14  Si   63356380     7.839  -0.084   7.755
                                   ...........
                                      7.407
                                    ( 0.364 )
----------------------------------------------
16  S    12351270     6.562   0.006   6.568
16  S    41504185     6.883  -0.058   6.825
16  S    46954725     7.412  -0.072   7.340
16  S    49004940     7.759  -0.100   7.659
16  S    49905025     6.753  -0.064   6.689
16  S    50255065     7.003  -0.087   6.916
16  S    52055245     6.822  -0.077   6.745
16  S    53055340     7.658  -0.147   7.511
16  S    54155450     6.608  -0.069   6.539
                                   ...........
                                      6.977
                                    ( 0.395 )
----------------------------------------------
20  Ca   39153950     6.605   0.323   6.928
                                   ...........
                                      6.928
                                    ( 0.000 )
----------------------------------------------
22  Ti   32003240     5.479   0.000   5.479
22  Ti   32553280     5.640   0.000   5.640
22  Ti   33203350     5.193   0.000   5.193
22  Ti   33553385     4.403   0.000   4.403
22  Ti   34803510     6.247   0.000   6.247
22  Ti   41504185     5.278   0.000   5.278
22  Ti   42804310     4.482   0.000   4.482
22  Ti   43754410     4.819   0.000   4.819
22  Ti   45404565     5.809   0.000   5.809
                                   ...........
                                      5.261
                                    ( 0.578 )
----------------------------------------------
24  Cr   33203350     4.754   0.000   4.754
24  Cr   33553385     5.774   0.000   5.774
24  Cr   34153445     4.771   0.000   4.771
24  Cr   34803510     5.969   0.000   5.969
24  Cr   35803595     4.919   0.000   4.919
24  Cr   45404565     5.671   0.000   5.671
24  Cr   46104650     5.546   0.000   5.546
                                   ...........
                                      5.343
                                    ( 0.475 )
----------------------------------------------
25  Mn   34153445     5.543   0.000   5.543
25  Mn   34803510     5.273   0.000   5.273
                                   ...........
                                      5.408
                                    ( 0.135 )
----------------------------------------------
26  Fe   15551570     7.956   0.000   7.956
26  Fe   16501665     7.536   0.000   7.536
26  Fe   32003240     7.377   0.000   7.377
26  Fe   32553280     8.075   0.000   8.075
26  Fe   33203350     8.312   0.000   8.312
26  Fe   34153445     7.180   0.000   7.180
26  Fe   34803510     7.049   0.000   7.049
26  Fe   35803595     8.151   0.000   8.151
26  Fe   39904030     6.895   0.000   6.895
26  Fe   41504185     7.529   0.000   7.529
26  Fe   42204250     7.042   0.000   7.042
26  Fe   42804310     8.131   0.000   8.131
26  Fe   43754410     7.234   0.000   7.234
26  Fe   44104450     7.530   0.000   7.530
26  Fe   44554495     6.836   0.000   6.836
26  Fe   45404565     8.100   0.000   8.100
26  Fe   46104650     7.777   0.000   7.777
26  Fe   49004940     7.636   0.000   7.636
26  Fe   49905025     7.307   0.000   7.307
26  Fe   50255065     6.945   0.000   6.945
26  Fe   50955140     7.370   0.000   7.370
26  Fe   51605205     7.430   0.000   7.430
26  Fe   52055245     7.192   0.000   7.192
26  Fe   52455285     7.453   0.000   7.453
26  Fe   53055340     7.328   0.000   7.328
26  Fe   53505380     7.314   0.000   7.314
26  Fe   53905415     8.030   0.000   8.030
26  Fe   54155450     7.243   0.000   7.243
26  Fe   54605480     6.880   0.000   6.880
26  Fe   58655900     8.390   0.000   8.390
26  Fe   61356165     7.651   0.000   7.651
26  Fe   92509290     7.386   0.000   7.386
                                   ...........
                                      7.508
                                    ( 0.432 )
----------------------------------------------
28  Ni   13151340     5.901   0.000   5.901
28  Ni   33553385     6.421   0.000   6.421
28  Ni   38403875     6.385   0.000   6.385
                                   ...........
                                      6.236
                                    ( 0.237 )
----------------------------------------------


==> anc/vtdeterm.dat <==
------------------------------------------------------------------
                     high-[M/H] group (discarded)
c3440w30     0.650   0.635   0.589   0.526   0.461   0.398   0.343
c4160w30     0.454   0.444   0.416   0.377   0.333   0.289   0.246
------------------------------------------------------------------
                     mid-[M/H] group (adopted) 
c3280w30    -0.266  -0.286  -0.336  -0.410  -0.475  -0.530  -0.576
c3520w30     0.232   0.158   0.091  -0.012  -0.076  -0.126  -0.177
c3580w30    -0.169  -0.176  -0.203  -0.252  -0.280  -0.304  -0.324
c3940w30     0.106   0.088   0.031  -0.067  -0.214  -0.417  -0.659
c4020w30     0.020   0.020   0.018   0.015   0.013   0.010   0.006
c4040w30     0.036   0.034   0.028   0.020   0.014   0.008   0.003
c4120w30    -0.087  -0.096  -0.120  -0.155  -0.198  -0.248  -0.306
c4180w30     0.023   0.001  -0.057  -0.131  -0.204  -0.264  -0.312
c4200w30     0.152   0.151   0.148   0.144   0.139   0.135   0.132
c4300w30     0.052   0.034  -0.027  -0.129  -0.218  -0.296  -0.360
c4380w30    -0.160  -0.165  -0.178  -0.196  -0.213  -0.214  -0.220
c4400w30    -0.182  -0.187  -0.200  -0.217  -0.236  -0.252  -0.267
c4440w30    -0.005  -0.005  -0.018  -0.018  -0.024  -0.040  -0.043
c4460w30    -0.160  -0.162  -0.164  -0.168  -0.172  -0.177  -0.181
c4480w30    -0.040  -0.043  -0.050  -0.057  -0.058  -0.054  -0.042
c4500w30    -0.059  -0.087  -0.160  -0.244  -0.315  -0.367  -0.407
c4540w30     0.070   0.062   0.038   0.005  -0.038  -0.091  -0.158
c4720w30    -0.258  -0.263  -0.276  -0.293  -0.310  -0.326  -0.339
c4740w30     0.050   0.050   0.048   0.042   0.032   0.018   0.004
c4820w30    -0.116  -0.123  -0.138  -0.155  -0.170  -0.181  -0.188
c4920w30     0.247   0.235   0.201   0.149   0.087   0.020  -0.050
c4980w30     0.218   0.214   0.206   0.195   0.180   0.167   0.155

 <[M/H]>    -0.013  -0.025  -0.051  -0.088  -0.124  -0.160  -0.196
  sigma      0.148   0.144   0.144   0.150   0.160   0.177   0.205
------------------------------------------------------------------
                     low-[M/H] group (discarded) 
c3220w30    -0.578  -0.605  -0.672  -0.740  -0.809  -0.876  -0.940
c3360w30    -0.446  -0.464  -0.508  -0.567  -0.627  -0.684  -0.733
c3420w30    -0.823  -0.837  -0.870  -0.908  -0.943  -0.973  -0.999
c3600w30    -0.625  -0.614  -0.602  -0.626  -0.622  -0.637  -0.655
c3920w30    -0.804  -0.811  -0.819  -0.851  -0.909  -1.029  -1.213
c4240w30    -0.298  -0.391  -0.830  -1.032  -1.125  -1.186  -1.230
c4360w30    -0.559  -0.564  -0.561  -0.584  -0.630  -0.681  -0.728
c4420w30    -0.426  -0.441  -0.480  -0.533  -0.586  -0.630  -0.665
c4580w30    -0.340  -0.373  -0.460  -0.563  -0.670  -0.765  -0.840
c4640w30    -0.478  -0.493  -0.547  -0.635  -0.728  -0.799  -0.852
c5000w30    -0.444  -0.439  -0.444  -0.457  -0.468  -0.489  -0.513
------------------------------------------------------------------

